Design of Efficient Point-Mass Filter with Application in Terrain Aided Navigation

This paper deals with state estimation of stochastic models with linear state dynamics, continuous or discrete in time. The emphasis is laid on a numerical solution to the state prediction by the time-update step of the grid-point-based point-mass filter (PMF), which is the most computationally demanding part of the PMF algorithm. A novel efficient PMF (ePMF) estimator, unifying continuous and discrete, approaches is proposed, designed, and discussed. By numerical illustrations, it is shown, that the proposed ePMF can lead to a time complexity reduction that exceeds 99.9% without compromising accuracy. The MATLAB code of the ePMF is released with this paper.

==> Copy_of_PMF_nD.m <==
%% Parameters and system simulation
% clc
clear
close

% System parameters
nx = 2; % state dimension
kf = 1; % final time
Q = [0.1 0.05; 0.05 0.1]; % system noise

invQ = inv(Q);

% PMF parameters
Npa = 10; % number of points per axis
N = Npa^nx; % number of points - total
sFactor = 4; % scaling factor (number of sigmas covered by the grid)
kappa = 0; % UKF parameter


% ------- LINEARNI
% Initial condition - Gaussian
% meanX0 = [20; 5]; % mean value
% varX0 = [0.1 0; 0 0.1]; % variance
% ffunct = @(x,w,k) [0.9 0; 0 1]*x + w; % state equation
% F_lin = @(x) [0.9 0; 0 1];
%     fprintf('Mean true %f\n',F_lin(0)*meanX0) % Measurement update mean
%     F_lin(0)*varX0*F_lin(0)' + Q



% -------- NELINEARNI
% Initial condition - Gaussian
meanX0 = [2; 1]; % mean value
varX0 = [0.1 0; 0 0.1]; % variance
ffunct = @(x,w,k) [x(1,:).*x(2,:)
    x(2,:).^2] + w; % state equation

x = zeros(nx,kf);
x(:,1) = mvnrnd(meanX0,varX0); % initial estimate


% System simulation
w = mvnrnd(zeros(nx,1),Q,kf-1)'; % system noise

for i=1:kf-1
    % trajectory generation
    x(:,i+1) = ffunct(x(:,i),w(:,i),i);
end

%% PMF init

% Initial grid
[predGrid, predGridDelta, gridDim, ~] = gridCreation(meanX0,varX0,sFactor,nx,Npa);
predMean = meanX0;

pom = (predGrid-meanX0);
denominator = sqrt((2*pi)^nx*det(varX0));
predDensityProb = ((exp(sum(-0.5*pom'/(varX0).*pom',2)))/denominator);% Adding probabilities to points

% Auxiliary variables
predDenDenomW = sqrt((2*pi)^nx*det(Q)); %Denominator for convolution in predictive step

%% Measurement update - byval to cely PMF udelal jsem jen predikci
measPdf = predDensityProb;
measMean = predMean;
measVar = varX0;
measGrid = predGrid;


%% STD TIME UPDATE
k = 1;



%% FAST TIME UPDATE
lfftfun = @(l) 2^nextpow2(l);
ifun = @(m,n) ceil((n-1)/2)+(1:m);
m = N;
n = N;
l = lfftfun(m+n-1);
subs = ifun(m,n);


tic

filtHist = reshape(measPdf,Npa,Npa); % reshape initial to physical space
dxHist = predGridDelta(:,k); % dx initial
Ndetail = 2; % N*Ndetail = Nfine
% xkHistDetailX = linspace(dxHist(1)*0.5/Ndetail,dxHist(1)*(1-0.5/Ndetail),Ndetail); % one cell of a fine grid
% xkHistDetailY = linspace(dxHist(2)*0.5/Ndetail,dxHist(2)*(1-0.5/Ndetail),Ndetail); % one cell of a fine grid
xkHistDetailX = linspace(-dxHist(1)*0.5/Ndetail,dxHist(1)*0.5/Ndetail,Ndetail); % one cell of a fine grid
xkHistDetailY = linspace(-dxHist(2)*0.5/Ndetail,dxHist(2)*0.5/Ndetail,Ndetail); % one cell of a fine grid
filtDetail = repelem(filtHist,Ndetail,Ndetail); % fine initial pdf
filtDetail = reshape(filtDetail,1,Ndetail*Ndetail*Npa*Npa); % back from physical space so accumaray can be used
xkFine{1} = repelem(gridDim{1},1,Ndetail) + repmat(xkHistDetailX,1,Npa); % fine grid
xkFine{2} = repelem(gridDim{2},1,Ndetail) + repmat(xkHistDetailY,1,Npa); % fine grid
dxFine = dxHist/Ndetail; % dx initial fine
yFine = ffunct(combvec(xkFine),0,0); % initial fine grid through dynamics
maxyFine = max(yFine,[],2); % boundaries of transformed fine grid
minyFine = min(yFine,[],2);

stem3(predGrid(1,:),predGrid(2,:),measPdf,"filled","Marker","x")  
xfajne = combvec(xkFine);
hold on
lepsiPDf = repelem(reshape(measPdf,Npa,Npa),Ndetail,Ndetail);
scatter3(xfajne(1,:),xfajne(2,:),reshape(lepsiPDf,1,(Npa*Ndetail)^nx),'Marker','*')  
for ind =1:1:Npa
     plot(repmat(gridDim{1}(ind),1,Npa+1)-dxHist(1)/2,[gridDim{2}(1)-dxHist(2)/2 gridDim{2}+dxHist(2)/2],'--b')
end
 plot(repmat(gridDim{1}(end),1,Npa+1)+dxHist(1)/2,[gridDim{2}(1)-dxHist(2)/2 gridDim{2}+dxHist(2)/2],'--b')

for ind =1:1:Npa
    plot([gridDim{1}(1)-dxHist(1)/2 gridDim{1}+dxHist(1)/2],repmat(gridDim{2}(ind),1,Npa+1)-dxHist(2)/2,'--b')
end
plot([gridDim{1}(1)-dxHist(1)/2 gridDim{1}+dxHist(1)/2],repmat(gridDim{2}(end),1,Npa+1)+dxHist(2)/2,'--b')
legend({'$P_{k}(\mathbf{\xi}_k)$','$P_k^{{fine}}(\mathbf{\xi}_{k,fine})$','boundaries of point masses'},Interpreter="latex",FontSize=20)


